The dark surface of (163693) Atira and implications for inner-Earth asteroid origins

We compare the physical properties of inner-Earth asteroid (163693) Atira with the NEOMOD3 population model. Its radar-derived diameter of 4.9 km and absolute magnitude H$_V\simeq$16.4 imply a geometric albedo of p$_V\sim$0.02. Photometry with the Astrophysical Research Consortium 3.5-m telescope and ARCTIC yields g-r=0.49$\pm$0.03, r-i=0.20$\pm$0.02, i-z=0.02$\pm$0.03, a$^\ast$=$-0.05\pm0.03$, and a g-to-i spectral slope of 3.4$\pm$0.9$\%$/100 nm. The photometric reflectance favors a provisional X-type classification; combined with the low albedo, it supports a Tholen P-type interpretation. NEOMOD3 assigns an approximately 66$\%$ probability of delivery through inner Main Belt channels and 26$\%$ to central and outer Main Belt channels. Atira's NEOMOD3 albedo-category probabilities are $0.07\pm0.02$, $0.64\pm0.04$, and $0.29\pm0.04$ for p$_V<$0.1, 0.1$\leq$p$_V<$0.3, and p$_V\geq$0.3, respectively. Across 38 inner-Earth objects, including Atira and 'Ayl\'o'chaxnim, inner Main Belt delivery generally dominates, and intermediate albedo is favored for 33 objects. Atira therefore represents an uncommon low-albedo outcome, compatible with delivery of dark material from the inner Main Belt or more distant primitive populations. Further characterization of inner-Earth asteroids will test whether current population models reproduce their compositional diversity.

==> anc/full_source_probabilities.csv <==
object,a_au,e,i_deg,H,p_nu6,p_3_1,p_5_2,p_7_3,p_8_3,p_9_4,p_11_5,p_2_1,p_inner,p_Hungaria,p_Phocaea,p_JFC
(163693) Atira,0.7410,0.3221,25.62,16.41,0.196,0.244,0.020,0.001,0.053,0.000,0.188,0.000,0.224,0.066,0.008,0.000
(164294) 2004 XZ130,0.6176,0.4545,2.950,20.45,0.636,0.192,0.013,0.000,0.017,0.000,0.044,0.000,0.064,0.034,0.001,0.000
(413563) 2005 TG45,0.6813,0.3723,23.33,17.63,0.342,0.182,0.013,0.000,0.005,0.000,0.173,0.000,0.203,0.076,0.007,0.000
2008 EA32,0.6159,0.3050,28.26,16.49,0.151,0.154,0.018,0.000,0.026,0.000,0.496,0.000,0.086,0.070,0.000,0.000
2004 JG6,0.6352,0.5311,18.94,18.48,0.416,0.149,0.072,0.000,0.058,0.000,0.102,0.000,0.164,0.035,0.005,0.000
2008 UL90,0.6950,0.3799,24.31,18.48,0.325,0.110,0.028,0.000,0.014,0.000,0.357,0.000,0.110,0.052,0.004,0.000
(594913) 'Ayló'chaxnim,0.5553,0.1772,15.87,16.20,0.255,0.286,0.000,0.004,0.055,0.007,0.000,0.000,0.292,0.101,0.000,0.000
2006 WE4,0.7847,0.1830,24.77,18.88,0.463,0.257,0.031,0.001,0.008,0.000,0.135,0.000,0.073,0.027,0.004,0.000
2017 YH,0.6346,0.4823,19.85,18.10,0.410,0.113,0.072,0.000,0.040,0.000,0.101,0.000,0.202,0.052,0.009,0.000
1998 DK36,0.6923,0.4160,2.020,25.01,0.805,0.126,0.008,0.000,0.002,0.000,0.000,0.000,0.051,0.007,0.001,0.000
2010 XB11,0.6181,0.5338,29.88,19.69,0.540,0.302,0.017,0.000,0.032,0.000,0.008,0.000,0.061,0.040,0.000,0.000
2012 VE46,0.7131,0.3612,6.670,20.20,0.599,0.183,0.011,0.000,0.028,0.000,0.022,0.000,0.121,0.031,0.004,0.000
2013 JX28,0.6008,0.5642,10.77,20.10,0.584,0.210,0.031,0.000,0.024,0.000,0.000,0.000,0.122,0.027,0.002,0.000
2013 TQ5,0.7737,0.1557,16.40,19.87,0.468,0.212,0.011,0.001,0.009,0.000,0.000,0.000,0.254,0.045,0.001,0.000
2014 FO47,0.7522,0.2711,19.20,20.21,0.519,0.266,0.014,0.001,0.008,0.000,0.002,0.000,0.161,0.028,0.001,0.000
2015 DR215,0.6666,0.4715,4.060,20.51,0.643,0.225,0.017,0.000,0.005,0.000,0.042,0.000,0.037,0.026,0.004,0.000
2017 XA1,0.8094,0.2016,17.18,21.30,0.531,0.203,0.013,0.000,0.009,0.000,0.000,0.000,0.224,0.018,0.002,0.000
2018 JB3,0.6832,0.2904,40.39,17.67,0.187,0.173,0.027,0.003,0.000,0.000,0.006,0.000,0.553,0.053,0.000,0.000
2019 AQ3,0.5886,0.3143,47.22,17.48,0.178,0.046,0.001,0.000,0.000,0.000,0.000,0.000,0.757,0.017,0.000,0.000
2019 LF6,0.5554,0.4293,29.50,17.28,0.211,0.154,0.003,0.000,0.006,0.000,0.406,0.000,0.170,0.050,0.000,0.000
2020 HA10,0.8197,0.1553,49.65,18.86,0.356,0.394,0.025,0.001,0.024,0.000,0.000,0.000,0.130,0.067,0.003,0.000
2020 OV1,0.6376,0.2541,32.58,18.72,0.334,0.113,0.026,0.000,0.008,0.000,0.365,0.000,0.085,0.069,0.000,0.000
2021 BS1,0.5984,0.3376,31.73,18.63,0.439,0.139,0.014,0.000,0.001,0.000,0.273,0.000,0.053,0.080,0.000,0.000
2021 LJ4,0.6764,0.3820,9.820,20.11,0.595,0.195,0.005,0.000,0.011,0.000,0.024,0.000,0.128,0.035,0.005,0.000
2021 PB2,0.7174,0.1500,24.83,18.80,0.507,0.248,0.038,0.000,0.010,0.000,0.098,0.000,0.056,0.038,0.003,0.000
2021 PH27,0.4618,0.7115,31.94,17.67,0.322,0.164,0.132,0.000,0.012,0.000,0.005,0.000,0.358,0.007,0.000,0.000
2021 VR3,0.5339,0.4139,18.07,18.01,0.488,0.244,0.019,0.001,0.017,0.001,0.012,0.000,0.158,0.058,0.001,0.000
2022 BJ8,0.7853,0.2487,15.83,19.41,0.421,0.216,0.011,0.001,0.014,0.000,0.000,0.000,0.307,0.032,0.000,0.000
2023 EL,0.7714,0.2462,13.88,19.17,0.405,0.218,0.011,0.001,0.014,0.000,0.000,0.000,0.317,0.033,0.000,0.000
2023 EY2,0.6036,0.3398,35.47,19.84,0.517,0.173,0.011,0.000,0.011,0.000,0.167,0.000,0.053,0.067,0.000,0.000
2023 KQ5,0.8722,0.07710,67.43,18.76,0.719,0.226,0.000,0.000,0.006,0.000,0.000,0.000,0.000,0.042,0.007,0.000
2023 WK3,0.6442,0.4998,24.47,20.46,0.636,0.186,0.002,0.000,0.042,0.000,0.038,0.000,0.049,0.044,0.002,0.000
2024 UM9,0.8609,0.06720,21.17,20.64,0.402,0.365,0.006,0.000,0.012,0.000,0.000,0.000,0.183,0.031,0.000,0.000
2024 WD19,0.6795,0.1579,3.790,21.32,0.619,0.207,0.012,0.000,0.006,0.000,0.000,0.000,0.130,0.026,0.000,0.000
2025 GN1,0.4620,0.7051,32.84,20.06,0.332,0.516,0.000,0.000,0.021,0.000,0.000,0.000,0.130,0.001,0.000,0.000
2025 LP,0.7437,0.1624,33.34,19.38,0.455,0.343,0.035,0.000,0.030,0.000,0.068,0.000,0.026,0.039,0.004,0.000
2025 SC79,0.4958,0.4499,16.77,18.83,0.462,0.279,0.005,0.000,0.001,0.000,0.000,0.000,0.213,0.039,0.000,0.000
2026 BX4,0.8750,0.1220,19.97,20.96,0.455,0.270,0.016,0.000,0.011,0.000,0.000,0.000,0.211,0.033,0.004,0.000
(3200) Phaethon,1.2710,0.8897,22.31,14.38,0.068,0.301,0.017,0.002,0.058,0.000,0.001,0.000,0.474,0.052,0.028,0.000
(155140) 2005 UD,1.2750,0.8724,28.61,17.47,0.258,0.284,0.019,0.000,0.020,0.000,0.102,0.000,0.272,0.033,0.010,0.000
(225416) 1999 YC,1.4220,0.8302,38.26,17.36,0.237,0.340,0.067,0.004,0.025,0.001,0.014,0.002,0.187,0.051,0.073,0.000

